Reducing Runtime by Recycling Samples

Contrary to the situation with stochastic gradient descent, we argue that when using stochastic methods with variance reduction, such as SDCA, SAG or SVRG, as well as their variants, it could be beneficial to reuse previously used samples instead of fresh samples, even when fresh samples are available. We demonstrate this empirically for SDCA, SAG and SVRG, studying the optimal sample size one should use, and also uncover be-havior that suggests running SDCA for an integer number of epochs could be wasteful.

==> newfigures4/convertpics.sh <==
#!/bin/bash
convert ijcnn_1000_testerror.png ijcnn_1000_testerror.eps
convert ijcnn_2000_testerror.png ijcnn_2000_testerror.eps
convert ijcnn_4000_testerror.png ijcnn_4000_testerror.eps
convert ijcnn_8000_testerror.png ijcnn_8000_testerror.eps
convert ijcnn_16000_testerror.png ijcnn_16000_testerror.eps
convert ijcnn_32000_testerror.png ijcnn_32000_testerror.eps


convert covtype_64000_testerror.png covtype_64000_testerror.eps
convert covtype_128000_testerror.png covtype_128000_testerror.eps
convert covtype_32000_testerror.png covtype_32000_testerror.eps
convert covtype_16000_testerror.png covtype_16000_testerror.eps
convert covtype_8000_testerror.png covtype_8000_testerror.eps
convert covtype_4000_testerror.png covtype_4000_testerror.eps
convert covtype_2000_testerror.png covtype_2000_testerror.eps
convert covtype_1000_testerror.png covtype_1000_testerror.eps

convert svmguide_500_testerror.png svmguide_500_testerror.eps 
convert svmguide_1000_testerror.png svmguide_1000_testerror.eps
convert svmguide_2000_testerror.png svmguide_2000_testerror.eps
convert svmguide_4000_testerror.png svmguide_4000_testerror.eps

convert a9a_32000_testerror.png a9a_32000_testerror.eps 
convert w8a_32000_testerror.png w8a_32000_testerror.eps
convert w8a_16000_testerror.png w8a_16000_testerror.eps
convert w8a_8000_testerror.png w8a_8000_testerror.eps
convert w8a_4000_testerror.png w8a_4000_testerror.eps
convert w8a_2000_testerror.png w8a_2000_testerror.eps
convert w8a_1000_testerror.png w8a_1000_testerror.eps

convert a9a_1000_testerror.png a9a_1000_testerror.eps
convert a9a_2000_testerror.png a9a_2000_testerror.eps
convert a9a_4000_testerror.png a9a_4000_testerror.eps
convert a9a_8000_testerror.png a9a_8000_testerror.eps
convert a9a_16000_testerror.png a9a_16000_testerror.eps

